A Symbol and Coaction for Higher-Loop Sunrise Integrals

We construct a symbol and coaction for $l$-loop sunrise integrals, both for the equal-mass and generic-mass cases. These constitute the first concrete examples of symbols and coactions for integrals involving Calabi-Yau threefolds and higher. In order to achieve a symbol of finite length, we recast the differential equations satisfied by the master integrals of this topology in the form of a unipotent differential equation. We augment the basis of master integrals in a natural way by including ratios of maximal cuts $\tau_i$. We discuss the relationship of this construction to constructions of symbols and coactions for multiple polylogarithms and elliptic multiple polylogarithms, in particular its connection to notions of transcendental weight.

==> SunriseSupplementaryMaterial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     66451,       1659]
NotebookOptionsPosition[     63755,       1608]
NotebookOutlinePosition[     64252,       1626]
CellTagsIndexPosition[     64209,       1623]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This is an ancillary file to arXiv 2209.03922, \[OpenCurlyDoubleQuote]A \
Symbol and Coaction for Higher-Loop Sunrise Integrals\[CloseCurlyDoubleQuote] \
by Andreas Forum and Matt von Hippel.\
\>", "Text",
 CellChangeTimes->{{3.871526353823901*^9, 3.8715264097730227`*^9}, {
  3.8829036464434175`*^9, 
  3.882903652688185*^9}},ExpressionUUID->"78c1ff9a-6a3e-4123-b923-\
8ceaca257515"],

Cell[TextData[{
 "The file includes code to generate symbols and coactions for equal-mass \
sunrise integrals at two through five loops. The entries are expressed in \
terms of series expansions through order z^8. \n\nThe function \
SymbolsEqualMass[l] generates symbols for the equal-mass sunrise integrals at \
l loops. In the notation used, Sym is the symbol map, id represents the \
identity, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "i"], TraditionalForm]],ExpressionUUID->
  "986cc003-a7a8-48d9-9e11-a91cabcefaeb"],
 " are basis elements, and BarConstruction is a function wrapping objects in \
the bar construction. The function CoactionEqualMass[l] generates the \
coaction at the same loop order in the same notation."
}], "Text",
 CellChangeTimes->{{3.871526420643297*^9, 3.8715264553919277`*^9}, {
   3.871526678455775*^9, 3.8715267354194927`*^9}, 3.8715276486112766`*^9, {
   3.8715277424082003`*^9, 3.8715277451415677`*^9}, {3.8715277762889714`*^9, 
   3.871527877902892*^9}, {3.87152792571222*^9, 3.871527932378741*^9}, {
   3.871528101662532*^9, 3.871528185078371*^9}, 
   3.871546089883816*^9},ExpressionUUID->"f771aac8-930d-4e4a-a31f-\
86ae2cccca5e"],

Cell[CellGroupData[{

Cell["Necessary Functions", "Section",
 CellChangeTimes->{{3.871494015076455*^9, 
  3.8714940238309827`*^9}},ExpressionUUID->"f74fdfd3-10b6-4ef7-8ce4-\
da8adaa58897"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Frobenius", " ", "basis", " ", "at", " ", "various", " ", "loop", " ", 
    "orders"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"GenerateUnipotent", "[", "l_", "]"}], ":=", 
   RowBox[{
    RowBox[{"GenerateUnipotent", "[", "l", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "A", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[CapitalPi]", "2"], "[", "z_", "]"}], ":=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"93", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"639", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"4653", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"35169", " ", 
            SuperscriptBox["z", "7"]}], "+", 
           RowBox[{"272835", " ", 
            SuperscriptBox["z", "8"]}]}], ",", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           FractionBox[
            RowBox[{"526", " ", 
             SuperscriptBox["z", "4"]}], "3"], "+", 
           RowBox[{"1253", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           FractionBox[
            RowBox[{"46679", " ", 
             SuperscriptBox["z", "6"]}], "5"], "+", 
           FractionBox[
            RowBox[{"1074631", " ", 
             SuperscriptBox["z", "7"]}], "15"], "+", 
           FractionBox[
            RowBox[{"3932793", " ", 
             SuperscriptBox["z", "8"]}], "7"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"93", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"639", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"4653", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"35169", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"272835", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}]}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CapitalPi]", "3"], "[", "z_", "]"}], ":=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"256", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"2716", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"31504", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"387136", " ", 
            SuperscriptBox["z", "7"]}], "+", 
           RowBox[{"4951552", " ", 
            SuperscriptBox["z", "8"]}]}], ",", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"57", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"584", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           FractionBox[
            RowBox[{"13081", " ", 
             SuperscriptBox["z", "5"]}], "2"], "+", 
           FractionBox[
            RowBox[{"391006", " ", 
             SuperscriptBox["z", "6"]}], "5"], "+", 
           FractionBox[
            RowBox[{"4898324", " ", 
             SuperscriptBox["z", "7"]}], "5"], "+", 
           FractionBox[
            RowBox[{"444466976", " ", 
             SuperscriptBox["z", "8"]}], "35"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"2716", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"31504", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"387136", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"4951552", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"540", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"7089", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"92370", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           FractionBox[
            RowBox[{"6105497", " ", 
             SuperscriptBox["z", "7"]}], "5"], "+", 
           FractionBox[
            RowBox[{"82119464", " ", 
             SuperscriptBox["z", "8"]}], "5"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"57", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"584", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              FractionBox[
               RowBox[{"13081", " ", 
                SuperscriptBox["z", "5"]}], "2"], "+", 
              FractionBox[
               RowBox[{"391006", " ", 
                SuperscriptBox["z", "6"]}], "5"], "+", 
              FractionBox[
               RowBox[{"4898324", " ", 
                SuperscriptBox["z", "7"]}], "5"], "+", 
              FractionBox[
               RowBox[{"444466976", " ", 
                SuperscriptBox["z", "8"]}], "35"]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"256", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"2716", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"31504", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"387136", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"4951552", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "2"]}]}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CapitalPi]", "4"], "[", "z_", "]"}], ":=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"545", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"7885", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"127905", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"2241225", " ", 
            SuperscriptBox["z", "7"]}], "+", 
           RowBox[{"41467725", " ", 
            SuperscriptBox["z", "8"]}]}], ",", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           FractionBox[
            RowBox[{"4148", " ", 
             SuperscriptBox["z", "4"]}], "3"], "+", 
           FractionBox[
            RowBox[{"64198", " ", 
             SuperscriptBox["z", "5"]}], "3"], "+", 
           FractionBox[
            RowBox[{"1804058", " ", 
             SuperscriptBox["z", "6"]}], "5"], "+", 
           FractionBox[
            RowBox[{"19434106", " ", 
             SuperscriptBox["z", "7"]}], "3"], "+", 
           FractionBox[
            RowBox[{"2559002582", " ", 
             SuperscriptBox["z", "8"]}], "21"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"545", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"7885", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"127905", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"2241225", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"41467725", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           FractionBox[
            RowBox[{"197", " ", 
             SuperscriptBox["z", "3"]}], "2"], "+", 
           FractionBox[
            RowBox[{"33637", " ", 
             SuperscriptBox["z", "4"]}], "18"], "+", 
           FractionBox[
            RowBox[{"2402477", " ", 
             SuperscriptBox["z", "5"]}], "72"], "+", 
           FractionBox[
            RowBox[{"121787041", " ", 
             SuperscriptBox["z", "6"]}], "200"], "+", 
           FractionBox[
            RowBox[{"4134822577", " ", 
             SuperscriptBox["z", "7"]}], "360"], "+", 
           FractionBox[
            RowBox[{"3940929461909", " ", 
             SuperscriptBox["z", "8"]}], "17640"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"100", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              FractionBox[
               RowBox[{"4148", " ", 
                SuperscriptBox["z", "4"]}], "3"], "+", 
              FractionBox[
               RowBox[{"64198", " ", 
                SuperscriptBox["z", "5"]}], "3"], "+", 
              FractionBox[
               RowBox[{"1804058", " ", 
                SuperscriptBox["z", "6"]}], "5"], "+", 
              FractionBox[
               RowBox[{"19434106", " ", 
                SuperscriptBox["z", "7"]}], "3"], "+", 
              FractionBox[
               RowBox[{"2559002582", " ", 
                SuperscriptBox["z", "8"]}], "21"]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"545", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"7885", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"127905", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"2241225", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"41467725", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           FractionBox[
            RowBox[{"267", " ", 
             SuperscriptBox["z", "3"]}], "2"], "-", 
           FractionBox[
            RowBox[{"19295", " ", 
             SuperscriptBox["z", "4"]}], "18"], "-", 
           FractionBox[
            RowBox[{"933155", " ", 
             SuperscriptBox["z", "5"]}], "144"], "+", 
           FractionBox[
            RowBox[{"114928799", " ", 
             SuperscriptBox["z", "6"]}], "6000"], "+", 
           FractionBox[
            RowBox[{"1490204749", " ", 
             SuperscriptBox["z", "7"]}], "720"], "+", 
           FractionBox[
            RowBox[{"78690073506979", " ", 
             SuperscriptBox["z", "8"]}], "1234800"], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              FractionBox[
               RowBox[{"197", " ", 
                SuperscriptBox["z", "3"]}], "2"], "+", 
              FractionBox[
               RowBox[{"33637", " ", 
                SuperscriptBox["z", "4"]}], "18"], "+", 
              FractionBox[
               RowBox[{"2402477", " ", 
                SuperscriptBox["z", "5"]}], "72"], "+", 
              FractionBox[
               RowBox[{"121787041", " ", 
                SuperscriptBox["z", "6"]}], "200"], "+", 
              FractionBox[
               RowBox[{"4134822577", " ", 
                SuperscriptBox["z", "7"]}], "360"], "+", 
              FractionBox[
               RowBox[{"3940929461909", " ", 
                SuperscriptBox["z", "8"]}], "17640"]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"100", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              FractionBox[
               RowBox[{"4148", " ", 
                SuperscriptBox["z", "4"]}], "3"], "+", 
              FractionBox[
               RowBox[{"64198", " ", 
                SuperscriptBox["z", "5"]}], "3"], "+", 
              FractionBox[
               RowBox[{"1804058", " ", 
                SuperscriptBox["z", "6"]}], "5"], "+", 
              FractionBox[
               RowBox[{"19434106", " ", 
                SuperscriptBox["z", "7"]}], "3"], "+", 
              FractionBox[
               RowBox[{"2559002582", " ", 
                SuperscriptBox["z", "8"]}], "21"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"545", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"7885", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"127905", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"2241225", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"41467725", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "3"]}]}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[CapitalPi]", "5"], "[", "z_", "]"}], ":=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"66", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"996", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"18306", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"384156", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"8848236", " ", 
            SuperscriptBox["z", "7"]}], "+", 
           RowBox[{"218040696", " ", 
            SuperscriptBox["z", "8"]}]}], ",", 
          RowBox[{
           RowBox[{"10", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"155", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           FractionBox[
            RowBox[{"8110", " ", 
             SuperscriptBox["z", "4"]}], "3"], "+", 
           FractionBox[
            RowBox[{"107355", " ", 
             SuperscriptBox["z", "5"]}], "2"], "+", 
           RowBox[{"1179537", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           FractionBox[
            RowBox[{"83947421", " ", 
             SuperscriptBox["z", "7"]}], "3"], "+", 
           FractionBox[
            RowBox[{"4924835954", " ", 
             SuperscriptBox["z", "8"]}], "7"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"996", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"18306", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"384156", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"8848236", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"218040696", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"187", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           FractionBox[
            RowBox[{"39658", " ", 
             SuperscriptBox["z", "4"]}], "9"], "+", 
           FractionBox[
            RowBox[{"1211729", " ", 
             SuperscriptBox["z", "5"]}], "12"], "+", 
           FractionBox[
            RowBox[{"361157699", " ", 
             SuperscriptBox["z", "6"]}], "150"], "+", 
           FractionBox[
            RowBox[{"27060585407", " ", 
             SuperscriptBox["z", "7"]}], "450"], "+", 
           FractionBox[
            RowBox[{"5753301788933", " ", 
             SuperscriptBox["z", "8"]}], "3675"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"155", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              FractionBox[
               RowBox[{"8110", " ", 
                SuperscriptBox["z", "4"]}], "3"], "+", 
              FractionBox[
               RowBox[{"107355", " ", 
                SuperscriptBox["z", "5"]}], "2"], "+", 
              RowBox[{"1179537", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              FractionBox[
               RowBox[{"83947421", " ", 
                SuperscriptBox["z", "7"]}], "3"], "+", 
              FractionBox[
               RowBox[{"4924835954", " ", 
                SuperscriptBox["z", "8"]}], "7"]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"996", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"18306", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"384156", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"8848236", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"218040696", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["z", "2"]}], "-", 
           FractionBox[
            RowBox[{"201", " ", 
             SuperscriptBox["z", "3"]}], "2"], "+", 
           FractionBox[
            RowBox[{"5621", " ", 
             SuperscriptBox["z", "4"]}], "9"], "+", 
           FractionBox[
            RowBox[{"2446981", " ", 
             SuperscriptBox["z", "5"]}], "48"], "+", 
           FractionBox[
            RowBox[{"5272749587", " ", 
             SuperscriptBox["z", "6"]}], "3000"], "+", 
           FractionBox[
            RowBox[{"476893042891", " ", 
             SuperscriptBox["z", "7"]}], "9000"], "+", 
           FractionBox[
            RowBox[{"796288258645303", " ", 
             SuperscriptBox["z", "8"]}], "514500"], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"187", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              FractionBox[
               RowBox[{"39658", " ", 
                SuperscriptBox["z", "4"]}], "9"], "+", 
              FractionBox[
               RowBox[{"1211729", " ", 
                SuperscriptBox["z", "5"]}], "12"], "+", 
              FractionBox[
               RowBox[{"361157699", " ", 
                SuperscriptBox["z", "6"]}], "150"], "+", 
              FractionBox[
               RowBox[{"27060585407", " ", 
                SuperscriptBox["z", "7"]}], "450"], "+", 
              FractionBox[
               RowBox[{"5753301788933", " ", 
                SuperscriptBox["z", "8"]}], "3675"]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"155", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              FractionBox[
               RowBox[{"8110", " ", 
                SuperscriptBox["z", "4"]}], "3"], "+", 
              FractionBox[
               RowBox[{"107355", " ", 
                SuperscriptBox["z", "5"]}], "2"], "+", 
              RowBox[{"1179537", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              FractionBox[
               RowBox[{"83947421", " ", 
                SuperscriptBox["z", "7"]}], "3"], "+", 
              FractionBox[
               RowBox[{"4924835954", " ", 
                SuperscriptBox["z", "8"]}], "7"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"996", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"18306", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"384156", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"8848236", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"218040696", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "3"]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "528"}], " ", 
            SuperscriptBox["z", "3"]}], "-", 
           RowBox[{"12780", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           FractionBox[
            RowBox[{"2395993", " ", 
             SuperscriptBox["z", "5"]}], "9"], "-", 
           FractionBox[
            RowBox[{"101478181", " ", 
             SuperscriptBox["z", "6"]}], "18"], "-", 
           FractionBox[
            RowBox[{"337698356711", " ", 
             SuperscriptBox["z", "7"]}], "2700"], "-", 
           FractionBox[
            RowBox[{"1310709436043", " ", 
             SuperscriptBox["z", "8"]}], "450"], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["z", "2"]}], "-", 
              FractionBox[
               RowBox[{"201", " ", 
                SuperscriptBox["z", "3"]}], "2"], "+", 
              FractionBox[
               RowBox[{"5621", " ", 
                SuperscriptBox["z", "4"]}], "9"], "+", 
              FractionBox[
               RowBox[{"2446981", " ", 
                SuperscriptBox["z", "5"]}], "48"], "+", 
              FractionBox[
               RowBox[{"5272749587", " ", 
                SuperscriptBox["z", "6"]}], "3000"], "+", 
              FractionBox[
               RowBox[{"476893042891", " ", 
                SuperscriptBox["z", "7"]}], "9000"], "+", 
              FractionBox[
               RowBox[{"796288258645303", " ", 
                SuperscriptBox["z", "8"]}], "514500"]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"187", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              FractionBox[
               RowBox[{"39658", " ", 
                SuperscriptBox["z", "4"]}], "9"], "+", 
              FractionBox[
               RowBox[{"1211729", " ", 
                SuperscriptBox["z", "5"]}], "12"], "+", 
              FractionBox[
               RowBox[{"361157699", " ", 
                SuperscriptBox["z", "6"]}], "150"], "+", 
              FractionBox[
               RowBox[{"27060585407", " ", 
                SuperscriptBox["z", "7"]}], "450"], "+", 
              FractionBox[
               RowBox[{"5753301788933", " ", 
                SuperscriptBox["z", "8"]}], "3675"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"155", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              FractionBox[
               RowBox[{"8110", " ", 
                SuperscriptBox["z", "4"]}], "3"], "+", 
              FractionBox[
               RowBox[{"107355", " ", 
                SuperscriptBox["z", "5"]}], "2"], "+", 
              RowBox[{"1179537", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              FractionBox[
               RowBox[{"83947421", " ", 
                SuperscriptBox["z", "7"]}], "3"], "+", 
              FractionBox[
               RowBox[{"4924835954", " ", 
                SuperscriptBox["z", "8"]}], "7"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"996", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"18306", " ", 
               SuperscriptBox["z", "5"]}], "+", 
              RowBox[{"384156", " ", 
               SuperscriptBox["z", "6"]}], "+", 
              RowBox[{"8848236", " ", 
               SuperscriptBox["z", "7"]}], "+", 
              RowBox[{"218040696", " ", 
               SuperscriptBox["z", "8"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "z", "]"}], "4"]}]}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"A", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "l"}], ",", 
            RowBox[{"2", "l"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "l"}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Omega]", 
            RowBox[{"l", ",", 
             RowBox[{"i", "-", "1"}]}]], "[", "z", "]"}], "=", 
          RowBox[{
           RowBox[{
            SubscriptBox["\[CapitalPi]", "l"], "[", "z", "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", "l"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", 
             RowBox[{
              RowBox[{"2", "*", "l"}], "-", "i", "+", "1"}]}], "]"}], "]"}], 
          "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "i"}], "*", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "1"}], ")"}], "!"}], "/", 
            RowBox[{"z", "^", "2"}]}], "*", 
           RowBox[{
            SubscriptBox["\[Omega]", 
             RowBox[{"l", ",", 
              RowBox[{"l", "-", "1"}]}]], "[", "z", "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", 
          RowBox[{"l", "+", "1"}]}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{
           RowBox[{"2", "l"}], "-", "1"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", 
             RowBox[{"2", "*", "l"}]}], "]"}], "]"}], "=", 
          SubscriptBox["d\[Tau]", 
           RowBox[{"i", "-", "l"}]]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ClearAll", "[", "BarConstruction", "]"}], ";", "\n", 
       RowBox[{
        RowBox[{"BarConstruction", "[", "]"}], ":=", "1"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"BarConstruction", "[", 
         RowBox[{"___", ",", "0", ",", "___"}], "]"}], ":=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["T", "A"], "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"2", "*", "l"}], "]"}], "*", "id"}], "+", 
          RowBox[{"Map", "[", 
           RowBox[{"BarConstruction", ",", "A", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "+", 
          RowBox[{"Inner", "[", 
           RowBox[{"BarConstruction", ",", "A", ",", "A", ",", "Plus"}], 
           "]"}]}], "/.", 
         RowBox[{
          RowBox[{"BarConstruction", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"BarConstruction", "[", 
           RowBox[{"b", ",", "a"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
       SubscriptBox["T", "A"]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.871493409226263*^9, 3.871493442135153*^9}, {
   3.8714935120108395`*^9, 3.8714936141533213`*^9}, {3.871493650832446*^9, 
   3.871493744242257*^9}, {3.8714944801660957`*^9, 3.87149449059033*^9}, {
   3.8714945864568434`*^9, 3.8714947250543585`*^9}, {3.8714958644984307`*^9, 
   3.8714959031918297`*^9}, {3.8714993413109655`*^9, 
   3.8714993634116497`*^9}, {3.871500605274291*^9, 3.8715006148661923`*^9}, {
   3.871500679149788*^9, 3.871500853748347*^9}, {3.871500885408269*^9, 
   3.871500941001172*^9}, {3.871501044188943*^9, 3.871501070000389*^9}, {
   3.87152529371282*^9, 3.8715253440336304`*^9}, {3.871525392375905*^9, 
   3.871525401534485*^9}, {3.8715256970845537`*^9, 3.871525697608152*^9}, {
   3.871525783678169*^9, 3.8715258801186295`*^9}, {3.871525929174304*^9, 
   3.8715259524883103`*^9}, {3.871526788732813*^9, 3.8715267921865687`*^9}, {
   3.8715272174867444`*^9, 3.8715272278637934`*^9}, 3.8715273916138115`*^9, {
   3.8715274518172092`*^9, 3.871527453014673*^9}, {3.871527484732148*^9, 
   3.8715274918032637`*^9}, {3.8715275255158587`*^9, 3.871527526913617*^9}, {
   3.8715444667272606`*^9, 3.871544528121009*^9}, {3.871579681203719*^9, 
   3.8715796909608173`*^9}, {3.882903558591278*^9, 3.882903558711774*^9}, {
   3.8829036082389145`*^9, 3.8829036083653755`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4d413f1f-dfb7-4619-b347-ededec8700df"]
}, Open  ]],

Cell[CellGroupData[{

Cell["L-loop Symbols", "Section",
 CellChangeTimes->{{3.871494109869955*^9, 
  3.8714941167613697`*^9}},ExpressionUUID->"ab10db0b-9b49-4a8a-a8a4-\
264608095e80"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Subscript\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SymbolsEqualMass", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"SymbolsEqualMass", "[", "l", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["T", "A"], "=", 
       RowBox[{"GenerateUnipotent", "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", " ", "[", 
       RowBox[{
        RowBox[{"i", "=", 
         RowBox[{"l", "+", "1"}]}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"2", "l"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{
         SubscriptBox["T", "i"], "=", 
         SubscriptBox["\[Tau]", 
          RowBox[{"i", "-", "l"}]]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox["T", 
        RowBox[{"2", "*", "l"}]], "=", "id"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "l"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", " ", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", 
           RowBox[{"2", "l"}]}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["T", "A"], "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "i"}], "]"}], "]"}], "=!=", "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{
              RowBox[{"\"\<Sym([\>\"", 
               SubscriptBox["T", "i"]}], ",", "\"\<,\>\"", ",", 
              SubscriptBox["T", "j"], ",", "\"\<])=\>\"", ",", 
              RowBox[{
               SubscriptBox["T", "A"], "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "i"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
         "]"}]}], "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SymbolsEqualMass", "[", "2", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.871494117842682*^9, 3.871494119093148*^9}, {
   3.8714941857403564`*^9, 3.8714942182307568`*^9}, {3.871494261803172*^9, 
   3.8714942989546394`*^9}, {3.871494343828746*^9, 3.8714945777789106`*^9}, {
   3.871494761401585*^9, 3.871494763063423*^9}, 3.871494795375454*^9, {
   3.871495922225882*^9, 3.8714959696451426`*^9}, 3.871496371321188*^9, {
   3.871496539024797*^9, 3.87149655002664*^9}, {3.871496671946131*^9, 
   3.8714966804532013`*^9}, {3.8714967649631343`*^9, 
   3.8714967655025015`*^9}, {3.871497040867814*^9, 3.8714970410532713`*^9}, {
   3.871497526252095*^9, 3.871497526408654*^9}, {3.871498493756624*^9, 
   3.8714985097945385`*^9}, {3.871498806975814*^9, 3.8714988486235905`*^9}, {
   3.871498878711034*^9, 3.871498878851637*^9}, {3.8714989549225273`*^9, 
   3.8714989605424404`*^9}, {3.8714992339220505`*^9, 3.8714992944412737`*^9}, 
   3.8714993795389404`*^9, {3.87149964300148*^9, 3.871499643491684*^9}, {
   3.871499972447464*^9, 3.8714999871740737`*^9}, {3.871500136330982*^9, 
   3.871500136558362*^9}, {3.871500417444828*^9, 3.8715004179989676`*^9}, 
   3.8715005578660607`*^9, {3.8715011148490095`*^9, 3.8715011149685516`*^9}, {
   3.871527888873639*^9, 3.8715278955774555`*^9}, 3.8715797404106407`*^9, {
   3.882903514205233*^9, 3.8829035143228016`*^9}, {3.882903604816305*^9, 
   3.882903605048771*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"03847120-4182-4ad0-89ad-cb84eb51d1ba"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Sym([\"\>", " ", 
    SubscriptBox["T", "1"]}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   SubscriptBox["T", "1"], "\[InvisibleSpace]", "\<\"])=\"\>", 
   "\[InvisibleSpace]", "id"}],
  SequenceForm["Sym([" Subscript[$CellContext`T, 1], ",", 
   Subscript[$CellContext`T, 1], "])=", $CellContext`id],
  Editable->False]], "Print",
 CellChangeTimes->{3.882903618592083*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7a24cb46-8324-406e-848e-9df9d0483edd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Sym([\"\>", " ", 
    SubscriptBox["T", "2"]}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   SubscriptBox["T", "2"], "\[InvisibleSpace]", "\<\"])=\"\>", 
   "\[InvisibleSpace]", "id"}],
  SequenceForm["Sym([" Subscript[$CellContext`T, 2], ",", 
   Subscript[$CellContext`T, 2], "])=", $CellContext`id],
  Editable->False]], "Print",
 CellChangeTimes->{3.882903618592083*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"23c71a19-56be-48ba-bac4-36ea263d20e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Sym([\"\>", " ", 
    SubscriptBox["\[Tau]", "1"]}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   SubscriptBox["T", "2"], "\[InvisibleSpace]", "\<\"])=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BarConstruction", "[", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        FractionBox[
         RowBox[{"526", " ", 
          SuperscriptBox["z", "4"]}], "3"], "+", 
        RowBox[{"1253", " ", 
         SuperscriptBox["z", "5"]}], "+", 
        FractionBox[
         RowBox[{"46679", " ", 
          SuperscriptBox["z", "6"]}], "5"], "+", 
        FractionBox[
         RowBox[{"1074631", " ", 
          SuperscriptBox["z", "7"]}], "15"], "+", 
        FractionBox[
         RowBox[{"3932793", " ", 
          SuperscriptBox["z", "8"]}], "7"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"93", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"639", " ", 
            SuperscriptBox["z", "5"]}], "+", 
           RowBox[{"4653", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"35169", " ", 
            SuperscriptBox["z", "7"]}], "+", 
           RowBox[{"272835", " ", 
            SuperscriptBox["z", "8"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
     SuperscriptBox["z", "2"]], "]"}]}],
  SequenceForm["Sym([" Subscript[$CellContext`\[Tau], 1], ",", 
   Subscript[$CellContext`T, 2], "])=", 
   $CellContext`BarConstruction[
   6 $CellContext`z^(-2) (4 $CellContext`z^2 + 26 $CellContext`z^3 + 
     Rational[526, 3] $CellContext`z^4 + 1253 $CellContext`z^5 + 
     Rational[46679, 5] $CellContext`z^6 + 
     Rational[1074631, 15] $CellContext`z^7 + 
     Rational[3932793, 7] $CellContext`z^8 + ($CellContext`z + 
       3 $CellContext`z^2 + 15 $CellContext`z^3 + 93 $CellContext`z^4 + 
       639 $CellContext`z^5 + 4653 $CellContext`z^6 + 35169 $CellContext`z^7 + 
       272835 $CellContext`z^8) Log[$CellContext`z])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.882903618603006*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"fca1a64e-af58-4c4a-9109-67a28286c98c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Sym([\"\>", " ", 
    SubscriptBox["\[Tau]", "1"]}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   SubscriptBox["\[Tau]", "1"], "\[InvisibleSpace]", "\<\"])=\"\>", 
   "\[InvisibleSpace]", "id"}],
  SequenceForm["Sym([" Subscript[$CellContext`\[Tau], 1], ",", 
   Subscript[$CellContext`\[Tau], 1], "])=", $CellContext`id],
  Editable->False]], "Print",
 CellChangeTimes->{3.882903618603006*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1be2ee2d-e087-4cb3-92a7-18e73eb39804"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Sym([\"\>", " ", "id"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   SubscriptBox["T", "1"], "\[InvisibleSpace]", "\<\"])=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BarConstruction", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"26", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         FractionBox[
          RowBox[{"526", " ", 
           SuperscriptBox["z", "4"]}], "3"], "+", 
         RowBox[{"1253", " ", 
          SuperscriptBox["z", "5"]}], "+", 
         FractionBox[
          RowBox[{"46679", " ", 
           SuperscriptBox["z", "6"]}], "5"], "+", 
         FractionBox[
          RowBox[{"1074631", " ", 
           SuperscriptBox["z", "7"]}], "15"], "+", 
         FractionBox[
          RowBox[{"3932793", " ", 
           SuperscriptBox["z", "8"]}], "7"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"93", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"639", " ", 
             SuperscriptBox["z", "5"]}], "+", 
            RowBox[{"4653", " ", 
             SuperscriptBox["z", "6"]}], "+", 
            RowBox[{"35169", " ", 
             SuperscriptBox["z", "7"]}], "+", 
            RowBox[{"272835", " ", 
             SuperscriptBox["z", "8"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
      SuperscriptBox["z", "2"]]}], "]"}]}],
  SequenceForm["Sym([" $CellContext`id, ",", 
   Subscript[$CellContext`T, 1], "])=", 
   $CellContext`BarConstruction[(-6) $CellContext`z^(-2) (4 $CellContext`z^2 + 
     26 $CellContext`z^3 + Rational[526, 3] $CellContext`z^4 + 
     1253 $CellContext`z^5 + Rational[46679, 5] $CellContext`z^6 + 
     Rational[1074631, 15] $CellContext`z^7 + 
     Rational[3932793, 7] $CellContext`z^8 + ($CellContext`z + 
       3 $CellContext`z^2 + 15 $CellContext`z^3 + 93 $CellContext`z^4 + 
       639 $CellContext`z^5 + 4653 $CellContext`z^6 + 35169 $CellContext`z^7 + 
       272835 $CellContext`z^8) Log[$CellContext`z])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.882903618603006*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f57fbe37-e4d6-4b8c-98f7-605c63ff25ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Sym([\"\>", " ", "id"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   SubscriptBox["T", "2"], "\[InvisibleSpace]", "\<\"])=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BarConstruction", "[", 
    RowBox[{
     SubscriptBox["d\[Tau]", "1"], ",", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"26", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         FractionBox[
          RowBox[{"526", " ", 
           SuperscriptBox["z", "4"]}], "3"], "+", 
         RowBox[{"1253", " ", 
          SuperscriptBox["z", "5"]}], "+", 
         FractionBox[
          RowBox[{"46679", " ", 
           SuperscriptBox["z", "6"]}], "5"], "+", 
         FractionBox[
          RowBox[{"1074631", " ", 
           SuperscriptBox["z", "7"]}], "15"], "+", 
         FractionBox[
          RowBox[{"3932793", " ", 
           SuperscriptBox["z", "8"]}], "7"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"93", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"639", " ", 
             SuperscriptBox["z", "5"]}], "+", 
            RowBox[{"4653", " ", 
             SuperscriptBox["z", "6"]}], "+", 
            RowBox[{"35169", " ", 
             SuperscriptBox["z", "7"]}], "+", 
            RowBox[{"272835", " ", 
             SuperscriptBox["z", "8"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
      SuperscriptBox["z", "2"]]}], "]"}]}],
  SequenceForm["Sym([" $CellContext`id, ",", 
   Subscript[$CellContext`T, 2], "])=", 
   $CellContext`BarConstruction[
    Subscript[$CellContext`d\[Tau], 1], 
    6 $CellContext`z^(-2) (4 $CellContext`z^2 + 26 $CellContext`z^3 + 
     Rational[526, 3] $CellContext`z^4 + 1253 $CellContext`z^5 + 
     Rational[46679, 5] $CellContext`z^6 + 
     Rational[1074631, 15] $CellContext`z^7 + 
     Rational[3932793, 7] $CellContext`z^8 + ($CellContext`z + 
       3 $CellContext`z^2 + 15 $CellContext`z^3 + 93 $CellContext`z^4 + 
       639 $CellContext`z^5 + 4653 $CellContext`z^6 + 35169 $CellContext`z^7 + 
       272835 $CellContext`z^8) Log[$CellContext`z])]],
  Editable->False]], "Print",
 CellChangeTimes->{3.882903618603006*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"13f8a2f7-f3dd-4326-9260-168026d0b974"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Sym([\"\>", " ", "id"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", 
   SubscriptBox["\[Tau]", "1"], "\[InvisibleSpace]", "\<\"])=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"BarConstruction", "[", 
    SubscriptBox["d\[Tau]", "1"], "]"}]}],
  SequenceForm["Sym([" $CellContext`id, ",", 
   Subscript[$CellContext`\[Tau], 1], "])=", 
   $CellContext`BarConstruction[
    Subscript[$CellContext`d\[Tau], 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8829036186112537`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"6055385c-6d56-40c5-aeae-528d8fa91b96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"Sym([\"\>", " ", "id"}], "\[InvisibleSpace]", "\<\",\"\>", 
   "\[InvisibleSpace]", "id", "\[InvisibleSpace]", "\<\"])=\"\>", 
   "\[InvisibleSpace]", "id"}],
  SequenceForm[
  "Sym([" $CellContext`id, ",", $CellContext`id, "])=", $CellContext`id],
  Editable->False]], "Print",
 CellChangeTimes->{3.8829036186112537`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1a922c46-e8be-40cf-bd2d-754b6a2c7c3c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L-loop Coaction", "Section",
 CellChangeTimes->{{3.87149496164342*^9, 
  3.8714949692456007`*^9}},ExpressionUUID->"777843c0-844a-4e16-bb8d-\
1d809be305de"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Subscript\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoactionEqualMass", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"CoactionEqualMass", "[", "l", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["T", "A"], "=", 
       RowBox[{"GenerateUnipotent", "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", " ", "[", 
       RowBox[{
        RowBox[{"i", "=", 
         RowBox[{"l", "+", "1"}]}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"2", "l"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{
         SubscriptBox["T", "i"], "=", 
         SubscriptBox["\[Tau]", 
          RowBox[{"i", "-", "l"}]]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox["T", 
        RowBox[{"2", "*", "l"}]], "=", "id"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "l", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "t_", "]"}], ":=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"TensorProduct", "[", 
          RowBox[{
           SubscriptBox["T", "i"], ",", 
           RowBox[{
            SubscriptBox["T", "A"], "[", 
            RowBox[{"[", 
             RowBox[{"t", ",", "i"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"2", "*", "l"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "l"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<\[CapitalDelta](\>\"", ",", 
          SubscriptBox["T", "i"], ",", 
          RowBox[{"\"\<)=\>\"", 
           RowBox[{"\[CapitalDelta]", "[", "i", "]"}]}]}], "]"}]}], "]"}]}]}],
     "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8714949788558426`*^9, 3.8714950616164837`*^9}, {
   3.8714951312017155`*^9, 3.8714951531439447`*^9}, 3.871495185042084*^9, {
   3.8714952171933527`*^9, 3.8714952214695563`*^9}, {3.8714952536301074`*^9, 
   3.87149529044145*^9}, 3.871495366199114*^9, {3.871495411660342*^9, 
   3.8714954349511485`*^9}, {3.8714955091681104`*^9, 3.871495576212961*^9}, {
   3.8714956406043344`*^9, 3.871495760016868*^9}, 3.871495860671125*^9, {
   3.87149599580241*^9, 3.871496004040885*^9}, {3.871496074000363*^9, 
   3.871496086644972*^9}, {3.871496293552541*^9, 3.871496386960864*^9}, 
   3.8714964170390663`*^9, {3.8714964484866915`*^9, 3.871496455022109*^9}, {
   3.8714964896821375`*^9, 3.8714964965578747`*^9}, {3.8714965355985975`*^9, 
   3.8714965359326797`*^9}, {3.8714965899178877`*^9, 3.871496590549878*^9}, {
   3.871496637342804*^9, 3.871496664128831*^9}, {3.8714967042099466`*^9, 
   3.8714967046366715`*^9}, {3.8714967887526426`*^9, 3.871496788903155*^9}, {
   3.8714969527154045`*^9, 3.871496964301135*^9}, {3.871498490028657*^9, 
   3.8714984910428524`*^9}, {3.871498790313237*^9, 3.871498837376766*^9}, {
   3.871498906973445*^9, 3.8714989074531116`*^9}, {3.8714989416618624`*^9, 
   3.871498952141304*^9}, {3.8714989888750534`*^9, 3.8714989940355945`*^9}, 
   3.8714991722120247`*^9, {3.8714996389786053`*^9, 3.871499639542138*^9}, 
   3.8714999493362007`*^9, {3.8715001055996604`*^9, 3.8715001276276503`*^9}, 
   3.871500412010985*^9, 3.871500565242973*^9, 3.8715011106996636`*^9, {
   3.8829034596409245`*^9, 3.8829034598390303`*^9}, {3.882903584089198*^9, 
   3.8829035843123846`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d78059ac-96f0-4b0d-8b32-027ef12f202e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoactionEqualMass", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.8714950655186796`*^9, 3.871495068188122*^9}, {
   3.8714960239271016`*^9, 3.8714960330792975`*^9}, {3.871498864554964*^9, 
   3.871498864744769*^9}, {3.871498905337019*^9, 3.871498905474583*^9}, 
   3.8714992181758685`*^9, 3.8714993755062666`*^9, {3.8715011063876853`*^9, 
   3.8715011352695284`*^9}, 3.871579768308854*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"8dac35d6-56d0-4d92-aed6-15fe085c8bb4"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.8829036186563816`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"13a2dfba-43f9-405f-8320-38bc1b1014b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalDelta](\"\>", "\[InvisibleSpace]", 
   SubscriptBox["T", "1"], "\[InvisibleSpace]", 
   RowBox[{"\<\")=\"\>", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"id", "\[TensorProduct]", 
       RowBox[{"BarConstruction", "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             FractionBox[
              RowBox[{"526", " ", 
               SuperscriptBox["z", "4"]}], "3"], "+", 
             RowBox[{"1253", " ", 
              SuperscriptBox["z", "5"]}], "+", 
             FractionBox[
              RowBox[{"46679", " ", 
               SuperscriptBox["z", "6"]}], "5"], "+", 
             FractionBox[
              RowBox[{"1074631", " ", 
               SuperscriptBox["z", "7"]}], "15"], "+", 
             FractionBox[
              RowBox[{"3932793", " ", 
               SuperscriptBox["z", "8"]}], "7"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"93", " ", 
                 SuperscriptBox["z", "4"]}], "+", 
                RowBox[{"639", " ", 
                 SuperscriptBox["z", "5"]}], "+", 
                RowBox[{"4653", " ", 
                 SuperscriptBox["z", "6"]}], "+", 
                RowBox[{"35169", " ", 
                 SuperscriptBox["z", "7"]}], "+", 
                RowBox[{"272835", " ", 
                 SuperscriptBox["z", "8"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
          SuperscriptBox["z", "2"]]}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["T", "1"], "\[TensorProduct]", "id"}]}], ")"}]}]}],
  SequenceForm["\[CapitalDelta](", 
   Subscript[$CellContext`T, 1], ")=" (TensorProduct[$CellContext`id, 
      $CellContext`BarConstruction[(-6) $CellContext`z^(-2) (
        4 $CellContext`z^2 + 26 $CellContext`z^3 + 
        Rational[526, 3] $CellContext`z^4 + 1253 $CellContext`z^5 + 
        Rational[46679, 5] $CellContext`z^6 + 
        Rational[1074631, 15] $CellContext`z^7 + 
        Rational[3932793, 7] $CellContext`z^8 + ($CellContext`z + 
          3 $CellContext`z^2 + 15 $CellContext`z^3 + 93 $CellContext`z^4 + 
          639 $CellContext`z^5 + 4653 $CellContext`z^6 + 
          35169 $CellContext`z^7 + 272835 $CellContext`z^8) 
         Log[$CellContext`z])]] + TensorProduct[
      Subscript[$CellContext`T, 1], $CellContext`id])],
  Editable->False]], "Print",
 CellChangeTimes->{3.8829036186647778`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"2dd20bd8-fd71-4818-8c18-6b2728c5dfb8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalDelta](\"\>", "\[InvisibleSpace]", 
   SubscriptBox["T", "2"], "\[InvisibleSpace]", 
   RowBox[{"\<\")=\"\>", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"id", "\[TensorProduct]", 
       RowBox[{"BarConstruction", "[", 
        RowBox[{
         SubscriptBox["d\[Tau]", "1"], ",", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             FractionBox[
              RowBox[{"526", " ", 
               SuperscriptBox["z", "4"]}], "3"], "+", 
             RowBox[{"1253", " ", 
              SuperscriptBox["z", "5"]}], "+", 
             FractionBox[
              RowBox[{"46679", " ", 
               SuperscriptBox["z", "6"]}], "5"], "+", 
             FractionBox[
              RowBox[{"1074631", " ", 
               SuperscriptBox["z", "7"]}], "15"], "+", 
             FractionBox[
              RowBox[{"3932793", " ", 
               SuperscriptBox["z", "8"]}], "7"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"93", " ", 
                 SuperscriptBox["z", "4"]}], "+", 
                RowBox[{"639", " ", 
                 SuperscriptBox["z", "5"]}], "+", 
                RowBox[{"4653", " ", 
                 SuperscriptBox["z", "6"]}], "+", 
                RowBox[{"35169", " ", 
                 SuperscriptBox["z", "7"]}], "+", 
                RowBox[{"272835", " ", 
                 SuperscriptBox["z", "8"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
          SuperscriptBox["z", "2"]]}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["T", "2"], "\[TensorProduct]", "id"}], "+", 
      RowBox[{
       SubscriptBox["\[Tau]", "1"], "\[TensorProduct]", 
       RowBox[{"BarConstruction", "[", 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            FractionBox[
             RowBox[{"526", " ", 
              SuperscriptBox["z", "4"]}], "3"], "+", 
            RowBox[{"1253", " ", 
             SuperscriptBox["z", "5"]}], "+", 
            FractionBox[
             RowBox[{"46679", " ", 
              SuperscriptBox["z", "6"]}], "5"], "+", 
            FractionBox[
             RowBox[{"1074631", " ", 
              SuperscriptBox["z", "7"]}], "15"], "+", 
            FractionBox[
             RowBox[{"3932793", " ", 
              SuperscriptBox["z", "8"]}], "7"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"z", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"93", " ", 
                SuperscriptBox["z", "4"]}], "+", 
               RowBox[{"639", " ", 
                SuperscriptBox["z", "5"]}], "+", 
               RowBox[{"4653", " ", 
                SuperscriptBox["z", "6"]}], "+", 
               RowBox[{"35169", " ", 
                SuperscriptBox["z", "7"]}], "+", 
               RowBox[{"272835", " ", 
                SuperscriptBox["z", "8"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], 
         SuperscriptBox["z", "2"]], "]"}]}]}], ")"}]}]}],
  SequenceForm["\[CapitalDelta](", 
   Subscript[$CellContext`T, 2], ")=" (TensorProduct[$CellContext`id, 
      $CellContext`BarConstruction[
       Subscript[$CellContext`d\[Tau], 1], 
       6 $CellContext`z^(-2) (4 $CellContext`z^2 + 26 $CellContext`z^3 + 
        Rational[526, 3] $CellContext`z^4 + 1253 $CellContext`z^5 + 
        Rational[46679, 5] $CellContext`z^6 + 
        Rational[1074631, 15] $CellContext`z^7 + 
        Rational[3932793, 7] $CellContext`z^8 + ($CellContext`z + 
          3 $CellContext`z^2 + 15 $CellContext`z^3 + 93 $CellContext`z^4 + 
          639 $CellContext`z^5 + 4653 $CellContext`z^6 + 
          35169 $CellContext`z^7 + 272835 $CellContext`z^8) 
         Log[$CellContext`z])]] + TensorProduct[
      Subscript[$CellContext`T, 2], $CellContext`id] + TensorProduct[
      Subscript[$CellContext`\[Tau], 1], 
      $CellContext`BarConstruction[
      6 $CellContext`z^(-2) (4 $CellContext`z^2 + 26 $CellContext`z^3 + 
        Rational[526, 3] $CellContext`z^4 + 1253 $CellContext`z^5 + 
        Rational[46679, 5] $CellContext`z^6 + 
        Rational[1074631, 15] $CellContext`z^7 + 
        Rational[3932793, 7] $CellContext`z^8 + ($CellContext`z + 
          3 $CellContext`z^2 + 15 $CellContext`z^3 + 93 $CellContext`z^4 + 
          639 $CellContext`z^5 + 4653 $CellContext`z^6 + 
          35169 $CellContext`z^7 + 272835 $CellContext`z^8) 
         Log[$CellContext`z])]])],
  Editable->False]], "Print",
 CellChangeTimes->{3.8829036186730847`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"60017568-f670-4b5e-9d19-868731b8c327"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalDelta](\"\>", "\[InvisibleSpace]", 
   SubscriptBox["\[Tau]", "1"], "\[InvisibleSpace]", 
   RowBox[{"\<\")=\"\>", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"id", "\[TensorProduct]", 
       RowBox[{"BarConstruction", "[", 
        SubscriptBox["d\[Tau]", "1"], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["\[Tau]", "1"], "\[TensorProduct]", "id"}]}], ")"}]}]}],
  SequenceForm["\[CapitalDelta](", 
   Subscript[$CellContext`\[Tau], 1], ")=" (TensorProduct[$CellContext`id, 
      $CellContext`BarConstruction[
       Subscript[$CellContext`d\[Tau], 1]]] + TensorProduct[
      Subscript[$CellContext`\[Tau], 1], $CellContext`id])],
  Editable->False]], "Print",
 CellChangeTimes->{3.8829036186730847`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"b2fd1c84-0434-4890-937b-73507b205545"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[CapitalDelta](\"\>", "\[InvisibleSpace]", "id", 
   "\[InvisibleSpace]", 
   RowBox[{"\<\")=\"\>", " ", 
    RowBox[{"id", "\[TensorProduct]", "id"}]}]}],
  SequenceForm[
  "\[CapitalDelta](", $CellContext`id, ")=" 
   TensorProduct[$CellContext`id, $CellContext`id]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8829036186730847`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"e0d82255-9a4c-4491-a8c6-3f9e74dac35e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f52f9fa0-8008-437f-9300-17588184d2bb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 394, 8, 34, "Text",ExpressionUUID->"78c1ff9a-6a3e-4123-b923-8ceaca257515"],
Cell[955, 30, 1176, 21, 100, "Text",ExpressionUUID->"f771aac8-930d-4e4a-a31f-86ae2cccca5e"],
Cell[CellGroupData[{
Cell[2156, 55, 166, 3, 67, "Section",ExpressionUUID->"f74fdfd3-10b6-4ef7-8ce4-da8adaa58897"],
Cell[2325, 60, 32522, 820, 836, "Input",ExpressionUUID->"4d413f1f-dfb7-4619-b347-ededec8700df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34884, 885, 161, 3, 67, "Section",ExpressionUUID->"ab10db0b-9b49-4a8a-a8a4-264608095e80"],
Cell[CellGroupData[{
Cell[35070, 892, 3640, 78, 202, "Input",ExpressionUUID->"03847120-4182-4ad0-89ad-cb84eb51d1ba"],
Cell[CellGroupData[{
Cell[38735, 974, 557, 14, 22, "Print",ExpressionUUID->"7a24cb46-8324-406e-848e-9df9d0483edd"],
Cell[39295, 990, 557, 14, 22, "Print",ExpressionUUID->"23c71a19-56be-48ba-bac4-36ea263d20e7"],
Cell[39855, 1006, 2540, 65, 54, "Print",ExpressionUUID->"fca1a64e-af58-4c4a-9109-67a28286c98c"],
Cell[42398, 1073, 577, 14, 22, "Print",ExpressionUUID->"1be2ee2d-e087-4cb3-92a7-18e73eb39804"],
Cell[42978, 1089, 2554, 64, 54, "Print",ExpressionUUID->"f57fbe37-e4d6-4b8c-98f7-605c63ff25ec"],
Cell[45535, 1155, 2633, 67, 54, "Print",ExpressionUUID->"13f8a2f7-f3dd-4326-9260-168026d0b974"],
Cell[48171, 1224, 663, 17, 22, "Print",ExpressionUUID->"6055385c-6d56-40c5-aeae-528d8fa91b96"],
Cell[48837, 1243, 487, 12, 22, "Print",ExpressionUUID->"1a922c46-e8be-40cf-bd2d-754b6a2c7c3c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49385, 1262, 161, 3, 67, "Section",ExpressionUUID->"777843c0-844a-4e16-bb8d-1d809be305de"],
Cell[49549, 1267, 3700, 78, 162, "Input",ExpressionUUID->"d78059ac-96f0-4b0d-8b32-027ef12f202e"],
Cell[CellGroupData[{
Cell[53274, 1349, 494, 7, 28, "Input",ExpressionUUID->"8dac35d6-56d0-4d92-aed6-15fe085c8bb4"],
Cell[CellGroupData[{
Cell[53793, 1360, 175, 4, 22, "Print",ExpressionUUID->"13a2dfba-43f9-405f-8320-38bc1b1014b3"],
Cell[53971, 1366, 2968, 70, 67, "Print",ExpressionUUID->"2dd20bd8-fd71-4818-8c18-6b2728c5dfb8"],
Cell[56942, 1438, 5386, 127, 137, "Print",ExpressionUUID->"60017568-f670-4b5e-9d19-868731b8c327"],
Cell[62331, 1567, 884, 21, 22, "Print",ExpressionUUID->"b2fd1c84-0434-4890-937b-73507b205545"],
Cell[63218, 1590, 497, 13, 22, "Print",ExpressionUUID->"e0d82255-9a4c-4491-a8c6-3f9e74dac35e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


